Learning Optical Flow and Scene Flow with Bidirectional Camera-LiDAR Fusion

In this paper, we study the problem of jointly estimating the optical flow and scene flow from synchronized 2D and 3D data. Previous methods either employ a complex pipeline that splits the joint task into independent stages, or fuse 2D and 3D information in an ``early-fusion'' or ``late-fusion'' manner. Such one-size-fits-all approaches suffer from a dilemma of failing to fully utilize the characteristic of each modality or to maximize the inter-modality complementarity. To address the problem, we propose a novel end-to-end framework, which consists of 2D and 3D branches with multiple bidirectional fusion connections between them in specific layers. Different from previous work, we apply a point-based 3D branch to extract the LiDAR features, as it preserves the geometric structure of point clouds. To fuse dense image features and sparse point features, we propose a learnable operator named bidirectional camera-LiDAR fusion module (Bi-CLFM). We instantiate two types of the bidirectional fusion pipeline, one based on the pyramidal coarse-to-fine architecture (dubbed CamLiPWC), and the other one based on the recurrent all-pairs field transforms (dubbed CamLiRAFT). On FlyingThings3D, both CamLiPWC and CamLiRAFT surpass all existing methods and achieve up to a 47.9\% reduction in 3D end-point-error from the best published result. Our best-performing model, CamLiRAFT, achieves an error of 4.26\% on the KITTI Scene Flow benchmark, ranking 1st among all submissions with much fewer parameters. Besides, our methods have strong generalization performance and the ability to handle non-rigid motion. Code is available at https://github.com/MCG-NJU/CamLiFlow.

==> images/detach/viz_detach.py <==
import csv
import numpy as np
import matplotlib.pyplot as plt


def smooth(scalars, weight):  # Weight between 0 and 1
    last = scalars[0]
    smoothed = list()
    for point in scalars:
        smoothed_val = last * weight + (1 - weight) * point
        smoothed.append(smoothed_val)
        last = smoothed_val
    return smoothed


def load_curve(filename):
    x, y = [], []
    with open(filename) as f:
        reader = csv.reader(f)
        next(reader)
        for row in reader:
            if int(row[1]) % 5 == 0:
                x.append(int(row[1]))
                y.append(float(row[2]))
    return x, y


def show_figure(metric, ylabel, yticks=None):
    steps_1, values_1 = load_curve('%s_w_detach.csv' % metric)
    steps_2, values_2 = load_curve('%s_wo_detach.csv' % metric)

    plt.plot(steps_1, smooth(values_1, 0.0), label='With detaching')
    plt.plot(steps_2, smooth(values_2, 0.0), label='W/o detaching')

    if yticks is not None:
        plt.ylim(yticks[0], yticks[-1])
        from matplotlib.ticker import FormatStrFormatter
        plt.yticks(yticks)
        plt.gca().yaxis.set_major_formatter(FormatStrFormatter('%.2f'))

    plt.xlabel('Epochs')
    plt.ylabel(ylabel)
    plt.legend()
    plt.tight_layout()


if __name__ == '__main__':
    plt.rcParams.update({'mathtext.default':  'regular'})

    plt.figure(figsize=(3.5, 3))
    show_figure('epe2d', 'EPE (2D)', np.arange(2, 11, 2))
    plt.savefig('epe2d.pdf')

    plt.figure(figsize=(3.5, 3))
    show_figure('epe3d', 'EPE (3D)', np.arange(0.05, 0.2, 0.05))
    plt.savefig('epe3d.pdf')

    


==> images/detach/viz_grad_loss.py <==
import csv
import numpy as np
import matplotlib.pyplot as plt
from functools import partial


def smooth(scalars, weight):  # Weight between 0 and 1
    last = scalars[0]
    smoothed = list()
    for point in scalars:
        smoothed_val = last * weight + (1 - weight) * point
        smoothed.append(smoothed_val)
        last = smoothed_val
    return smoothed


def load_curve(filename):
    x, y = [], []
    with open(filename) as f:
        reader = csv.reader(f)
        next(reader)
        for row in reader:
            if int(row[1]) % 5 == 0:
                x.append(int(row[1]))
                y.append(float(row[2]))
    return x, y


def show_figure(metric, title, yticks=None):
    steps_1, values_1 = load_curve('%s2d.csv' % metric)
    steps_2, values_2 = load_curve('%s3d.csv' % metric)

    plt.plot(steps_1, smooth(values_1, 0.0), label='2D Branch')
    plt.plot(steps_2, smooth(values_2, 0.0), label='3D Branch')

    plt.yscale('symlog')

    if yticks is not None:
        plt.ylim(yticks[0], yticks[-1])
        from matplotlib.ticker import FormatStrFormatter
        plt.yticks(yticks)
        #plt.gca().yaxis.set_major_formatter(FormatStrFormatter('%.2f'))

    plt.title(title)
    plt.xlabel('Epochs')
    plt.legend()
    plt.tight_layout()


if __name__ == '__main__':
    plt.rcParams.update({'mathtext.default':  'regular'})

    plt.figure(figsize=(3.5, 3))
    show_figure('grad', 'Gradient Scale', [3, 10, 1e2, 1e3])
    plt.savefig('grad_norm.pdf')

    plt.figure(figsize=(3.5, 3))
    show_figure('loss', 'Loss', [0, 10, 1e2, 1e3])
    plt.savefig('loss.pdf')

